Seismic Signatures of the $^{12}$C($\alpha$, $\gamma$)$^{16}$O Reaction Rate in White Dwarf Models with Overshooting

We consider the combined effects that overshooting and the $^{12}$C($\alpha$, $\gamma$)$^{16}$O reaction rate have on variable white dwarf stellar models. We find that carbon-oxygen white dwarf models continue to yield pulsation signatures of the current experimental $^{12}$C($\alpha$, $\gamma$)$^{16}$O reaction rate probability distribution function when overshooting is included in the evolution. These signatures hold because the resonating mantle region, encompassing $\simeq$\,0.2\,\Msun\ in a typical $\simeq$\,0.6\,\Msun\ white dwarf model, still undergoes radiative helium burning during the evolution to a white dwarf. Our specific models show two potential low-order adiabatic g-modes, $g_2$ and $g_6$, that signalize the $^{12}$C($\alpha$, $\gamma$)$^{16}$O reaction rate probability distribution function. Both g-mode signatures induce average relative period shifts of $\Delta P/P = 0.44 \%$ and $\Delta P/P = 1.33\%$ for $g_2$ and $g_6$ respectively. We find that $g_6$ is a trapped mode, and the $g_2$ period signature is inversely proportional to the $^{12}$C($\alpha$, $\gamma$)$^{16}$O reaction rate. The $g_6$ period signature generally separates the slower and faster reaction rates, and has a maximum relative period shift of $\Delta P/P = 3.45\%$. We conclude that low-order g-mode periods from carbon-oxygen white dwarfs may still serve as viable probes for the $^{12}$C($\alpha$, $\gamma$)$^{16}$O reaction rate probability distribution function when overshooting is included in the evolution.

==> figures/4panel_interactive/img_bokeh.py <==
from bokeh.models import CustomJS, ColumnDataSource, Slider
import pandas as pd
from bokeh.plotting import Figure, output_file, show,save
from bokeh.layouts import column
from bokeh.core.properties import value


url = ['both_4panel/4panel_both_1.png','both_4panel/4panel_both_2.png','both_4panel/4panel_both_3.png',\
       'both_4panel/4panel_both_4.png','both_4panel/4panel_both_5.png','both_4panel/4panel_both_6.png',\
       'both_4panel/4panel_both_7.png','both_4panel/4panel_both_8.png','both_4panel/4panel_both_9.png',\
       'both_4panel/4panel_both_10.png','both_4panel/4panel_both_11.png','both_4panel/4panel_both_12.png',\
       'both_4panel/4panel_both_13.png']

sig = [-3.0,-2.5,-2.0,-1.5,-1.0,-0.5,0.0,0.5,1.0,1.5,2.0,2.5,3.0]
print(len(sig))
df=pd.DataFrame(url,columns=['url'])
source = ColumnDataSource(data=df)

output_file(filename='4panels_interactive.html',title='4 panel HTML file')

p=Figure(plot_width=1000,plot_height=500)#,xgrid=False,ygrid=False, xaxes=False,yaxes=False)
p.yaxis.visible=False
p.xaxis.visible=False
p.grid.visible=False
im=p.image_url(url=[source.data['url'][6]], x=0, y=1,w=2,h=1)


cb = CustomJS(args=dict(im=im, source=source), code="""
    im.data_source.data['url'] = [source.data['url'][cb_obj.value]]; 
    im.data_source.change.emit();
""")

#slider = Slider(start=-3.0, end=3.0, value=-3.0, step=0.5, title="sigma")
slider = Slider(start=0, end=12, value=0, step=1, title="sigma")
slider.js_on_change('value',cb)
#save(column(slider,p))
show(column(slider,p))




==> figures/interactive_kipp_zip_folder/img_bokeh.py <==
from bokeh.models import CustomJS, ColumnDataSource, Slider
import pandas as pd
from bokeh.plotting import Figure, output_file, show,save
from bokeh.layouts import column
from bokeh.core.properties import value


url = ['both_kipps/kipp_both_1.png','both_kipps/kipp_both_2.png','both_kipps/kipp_both_3.png',\
       'both_kipps/kipp_both_4.png','both_kipps/kipp_both_5.png','both_kipps/kipp_both_6.png',\
       'both_kipps/kipp_both_7.png','both_kipps/kipp_both_8.png','both_kipps/kipp_both_9.png',\
       'both_kipps/kipp_both_10.png','both_kipps/kipp_both_11.png','both_kipps/kipp_both_12.png',\
       'both_kipps/kipp_both_13.png']

sig = [-3.0,-2.5,-2.0,-1.5,-1.0,-0.5,0.0,0.5,1.0,1.5,2.0,2.5,3.0]
print(len(sig))
df=pd.DataFrame(url,columns=['url'])
source = ColumnDataSource(data=df)

output_file(filename='kipp_interactive.html',title='Test HTML file')

p=Figure(plot_width=1000,plot_height=500)#,xgrid=False,ygrid=False, xaxes=False,yaxes=False)
p.yaxis.visible=False
p.xaxis.visible=False
p.grid.visible=False
im=p.image_url(url=[source.data['url'][6]], x=0, y=1,w=2,h=1)


cb = CustomJS(args=dict(im=im, source=source), code="""
    im.data_source.data['url'] = [source.data['url'][cb_obj.value]]; 
    im.data_source.change.emit();
""")

#slider = Slider(start=-3.0, end=3.0, value=-3.0, step=0.5, title="sigma")
slider = Slider(start=0, end=12, value=0, step=1, title="sigma")
slider.js_on_change('value',cb)
#save(column(slider,p))
show(column(slider,p))



